Enumerating Chemical Graphs with Two Disjoint Cycles Satisfying Given Path Frequency Specifications

Enumerating chemical graphs satisfying given constraints is a fundamental problem in mathematical and computational chemistry, and plays an essential part in a recently proposed framework for the inverse QSAR/QSPR. In this paper, constraints are given by feature vectors each of which consists of the frequencies of paths in a given set of paths. We consider the problem of enumerating chemical graphs that satisfy the path frequency constraints, which are given by a pair of feature vectors specifying upper and lower bounds of the frequency of each path. We design a branch-and-bound algorithm for enumerating chemical graphs of bi-block 2-augmented structure, that is, graphs that contain two edge-disjoint cycles. We present some computational experiments with an implementation of our proposed algorithm.

==> exp_eps/problem1/batchPlot2.sh <==
#!/bin/bash

molname=$1
moleculeName=${molname:0:1}_${molname:1:2}_${molname:3:2}_${molname:5:1}
echo $moleculeName
mult=$2

LeqKName="${molname}m${mult}_LeqK.dat"
# gnuplot -c plot2Fig.gnu ${LeqKName}  "Molecular formula ${moleculeName}, max bond multiplicity ${mult}, L=K" "${moleculeName}_m${mult}_LeqK.eps"
gnuplot -c plotFig.gnu ${LeqKName} "Molecular formula {/Courier ${moleculeName}}, {/CenturySchoolbook-Italic d}=${mult}, {/CenturySchoolbook-Italic L=N}" "${molname}_m${mult}_LeqK_num.eps" "Molecular formula {/Courier ${moleculeName}}, {/CenturySchoolbook-Italic d}=${mult}, {/CenturySchoolbook-Italic L=N}"  "${molname}_m${mult}_LeqK_time.eps"


LeqKd2Name="${molname}m${mult}_LeqKd2.dat"
# gnuplot -c plot2Fig.gnu ${LeqKd2Name}  "Molecular formula ${moleculeName}, max bond multiplicity ${mult}, L=K/2" "${moleculeName}_m${mult}_LeqKd2.eps"
gnuplot -c plotFig.gnu ${LeqKd2Name} "Molecular formula {/Courier ${moleculeName}}, {/CenturySchoolbook-Italic d}=${mult}, {/CenturySchoolbook-Italic L=N}/2" "${molname}_m${mult}_LeqKd2_num.eps" "Molecular {/Courier ${moleculeName}}, {/CenturySchoolbook-Italic d}=${mult}, {/CenturySchoolbook-Italic L=N}/2" "${molname}_m${mult}_LeqKd2_time.eps"


Leq2Name="${molname}m${mult}_Leq2.dat"
# gnuplot -c plot2Fig.gnu ${Leq2Name}  "Molecular formula ${moleculeName}, max bond multiplicity ${mult}, L=2" "${moleculeName}_m${mult}_Leq2.eps"
gnuplot -c plotFig.gnu ${Leq2Name} "Molecular formula {/Courier ${moleculeName}}, {/CenturySchoolbook-Italic d}=${mult}, {/CenturySchoolbook-Italic L}=2" "${molname}_m${mult}_Leq2_num.eps" "Molecular formula {/Courier ${moleculeName}}, {/CenturySchoolbook-Italic d}=${mult}, {/CenturySchoolbook-Italic L}=2" "${molname}_m${mult}_Leq2_time.eps"


# LeqKtimeName="${moleculeName}m${mult}_LeqK_time.dat"
# LeqKnumName="${moleculeName}m${mult}_LeqK_num.dat"
# # echo $LeKtimeName

# gnuplot -c plotFig.gnu ${LeqKtimeName} "Running time (sec)" "Molecular formula ${moleculeName}, max bond multiplicity ${mult}, L=K" "${moleculeName}_m${mult}_LeqK_time.eps"
# gnuplot -c plotFig.gnu ${LeqKnumName} "Number of generated molecules" "Molecular formula ${moleculeName}, max bond multiplicity ${mult}, L=K" "${moleculeName}_m${mult}_LeqK_num.eps"


# LeqKd2timeName="${moleculeName}m${mult}_LeqKd2_time.dat"
# LeqKd2numName="${moleculeName}m${mult}_LeqKd2_num.dat"
# # echo $LeKtimeName

# gnuplot -c plotFig.gnu ${LeqKd2timeName} "Running time (sec)" "Molecular formula ${moleculeName}, max bond multiplicity ${mult}, L=K/2" "${moleculeName}_m${mult}_LeqKd2_time.eps"
# gnuplot -c plotFig.gnu ${LeqKd2numName} "Number of generated molecules" "Molecular formula ${moleculeName}, max bond multiplicity ${mult}, L=K/2" "${moleculeName}_m${mult}_LeqKd2_num.eps"


# Leq2timeName="${moleculeName}m${mult}_Leq2_time.dat"
# Leq2numName="${moleculeName}m${mult}_Leq2_num.dat"
# # echo $LeKtimeName

# gnuplot -c plotFig.gnu ${Leq2timeName} "Running time (sec)" "Molecular formula ${moleculeName}, max bond multiplicity ${mult}, L=2" "${moleculeName}_m${mult}_Leq2_time.eps"
# gnuplot -c plotFig.gnu ${Leq2numName} "Number of generated molecules" "Molecular formula ${moleculeName}, max bond multiplicity ${mult}, L=2" "${moleculeName}_m${mult}_Leq2_num.eps"


==> exp_eps/problem1/command.sh <==
for formula in C9N3O1 C9N2O2 C9N1O3
do
	for mul in 2 3
	do
		sh batchPlot2.sh $formula $mul
	done
done


==> exp_eps/problem2/batchPlot2_p2.sh <==
#!/bin/bash

molname=$1
moleculeName=${molname:0:1}_${molname:1:2}_${molname:3:2}_${molname:5:1}
mult=$2

L2p2Name="${molname}m${mult}_L2p2.dat"
L3p2Name="${molname}m${mult}_L3p2.dat"

gnuplot -c plotFig_p2.gnu ${L2p2Name} "Molecular formula {/Courier ${moleculeName}}, {/CenturySchoolbook-Italic d}=${mult}, {/CenturySchoolbook-Italic L}=2" "${molname}_m${mult}_L2p2_num.eps" "Molecular formula {/Courier ${moleculeName}}, {/CenturySchoolbook-Italic d}=${mult}, {/CenturySchoolbook-Italic L}=2"  "${molname}_m${mult}_L2p2_time.eps"

gnuplot -c plotFig_p2.gnu ${L3p2Name} "Molecular formula {/Courier ${moleculeName}}, {/CenturySchoolbook-Italic d}=${mult}, {/CenturySchoolbook-Italic L}=3" "${molname}_m${mult}_L3p2_num.eps" "Molecular formula {/Courier ${moleculeName}}, {/CenturySchoolbook-Italic d}=${mult}, {/CenturySchoolbook-Italic L}=3"  "${molname}_m${mult}_L3p2_time.eps"


==> exp_eps/problem2/command.sh <==
for formula in C9N3O1 C9N2O2 C9N1O3
do
	for mul in 2 3
	do
		sh batchPlot2_p2.sh $formula $mul
	done
done

